Budgeted Reinforcement Learning in Continuous State Space

A Budgeted Markov Decision Process (BMDP) is an extension of a Markov Decision Process to critical applications requiring safety constraints. It relies on a notion of risk implemented in the shape of a cost signal constrained to lie below an - adjustable - threshold. So far, BMDPs could only be solved in the case of finite state spaces with known dynamics. This work extends the state-of-the-art to continuous spaces environments and unknown dynamics. We show that the solution to a BMDP is a fixed point of a novel Budgeted Bellman Optimality operator. This observation allows us to introduce natural extensions of Deep Reinforcement Learning algorithms to address large-scale BMDPs. We validate our approach on two simulated applications: spoken dialogue and autonomous driving.

==> clean.py <==
from subprocess import call

call(['sh','compile.sh','clean'])

==> main.py <==
from subprocess import call

call(['sh','compile.sh','compile','annexes'])

call(['sh','compile.sh','compile','main'])
call(['git','commit','-a','-m','\"update on pycharm\"'])
call(['git','push'])

# call(['sh','compile.sh','compile','analysis'])
# call(['sh','compile.sh','compile','analysis_2'])




==> source/compile.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> source/counter_example.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
# sns.set()
# sns.set_style("white")
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=15)

eps = 0.5
beta = eps

Q1 = np.array([[0, eps], [0, 1]])
Q2 = np.array([[eps, 2*eps], [0, 1]])

fig = plt.figure(figsize=(3, 3))
ax = fig.add_subplot(1, 1, 1)
plt.plot(Q1[0], Q1[1], marker='.', markersize=12)
plt.plot(Q2[0], Q2[1], marker='.', markersize=12)
# plt.legend(["Q1", "Q2"])
plt.text(eps+0.01, 1/2, r'$\beta$', rotation=0, horizontalalignment="left", verticalalignment="center")

plt.axis('equal')

xticks = [0, eps, 2*eps]
plt.xticks(xticks, ('0', r'$\epsilon$', r'$2\epsilon$'))
yticks = [0, 1]
plt.yticks(yticks, ('0', r'$\frac{1}{\gamma}$'))

xticks_grid = [beta]
ax.set_xticks(xticks_grid, minor=True)
ax.grid(which='minor')
plt.ylim([0, 1])
# plt.tight_layout(pad=0.4, w_pad=0.4, h_pad=0.)
plt.subplots_adjust(left=0.25, bottom=0.2)

plt.xlabel(r"$Q_c$")
plt.ylabel(r"$Q_r$")

plt.savefig("concavity_example.pdf")
plt.show()

